Sibling Regression for Generalized Linear Models

Field observations form the basis of many scientific studies, especially in ecological and social sciences. Despite efforts to conduct such surveys in a standardized way, observations can be prone to systematic measurement errors. The removal of systematic variability introduced by the observation process, if possible, can greatly increase the value of this data. Existing non-parametric techniques for correcting such errors assume linear additive noise models. This leads to biased estimates when applied to generalized linear models (GLM). We present an approach based on residual functions to address this limitation. We then demonstrate its effectiveness on synthetic data and show it reduces systematic detection variability in moth surveys.

==> sources/supp/poisson_supp.py <==
import os.path
import numpy as np
import pandas as pd
from statsmodels.genmod.generalized_linear_model import GLM
from statsmodels.genmod import families

import statsmodels.stats.tests.test_influence
test_module = statsmodels.stats.tests.test_influence.__file__
cur_dir = cur_dir = os.path.abspath(os.path.dirname(test_module))

from sklearn.decomposition import PCA


np.random.seed(1234)
lambs,sens = [],[]
for spec_id in range(50):
    lam = 1*np.random.gamma(1.5)
    lambs.append(lam)
    sens.append( (np.random.random()*4 - 2))

    
np.random.seed(None)


NUM_ROWS = 100

nn = 2*np.random.random(size=[NUM_ROWS]) -1
XX = np.random.random([NUM_ROWS])*1.5+0.5


xdf = pd.DataFrame()
xdf['c'] = 1 + np.zeros_like(nn)
xdf['X'] = XX

datasets = []


NOISE_MODE = "PCA"
#NOISE_MODE = "REG"

for expt in range(20):
    ydf = pd.DataFrame()
    mudf = pd.DataFrame()
    #nn = 2*np.random.random(size=[150]) -1
    #XX = np.random.random([150])*1.5+0.5
    for spec_id in range(50):
        lam = lambs[spec_id]
        lamv = lam*(XX)
        sensi = sens[spec_id]
        ydf['obs_' + str(spec_id)] = np.random.poisson(np.exp(nn*sensi + lamv + 
                                                        (2*np.random.random(size=[NUM_ROWS])-1)*0.0 ))
        mudf['obs_' + str(spec_id)] = np.exp( lamv )
    xdf = pd.DataFrame()
    xdf['c'] = 1 + np.zeros_like(nn)
    xdf['X'] = XX


    datasets.append((ydf,mudf,xdf))


#print (mudf)


def compute_resids(dataset, devmode, family, transform):
    resds = []
    bpreds = []
    N = 50
    ydf = dataset[0]
    xdf = dataset[2]
    for spec_id in range(N):
        res = GLM( transform(ydf['obs_' + str(spec_id)]), xdf, family=family).fit(attach_wls=True, atol=1e-4)
        infl = res.get_influence(observed=True)
        summ_df = infl.summary_frame()
        if devmode == "YdA":
            resds.append( (ydf['obs_' + str(spec_id)] - res.predict(xdf))/res.predict(xdf)  )
        elif devmode == "Yd":
            resds.append( ydf['obs_' + str(spec_id)] - res.predict(xdf) )
        elif devmode == "pp":
            resds.append( (ydf['obs_' + str(spec_id)] - res.predict(xdf) )/np.sqrt(res.predict(xdf)) )
        elif devmode == "rd":
            resds.append( res.resid_deviance)
        elif devmode == "std":
            resds.append( summ_df['standard_resid'] )
        else:
            resds.append( 0*summ_df['standard_resid'] )

    return resds




def sglm(dataset, devmode, num_resids=5, family=families.Poisson(), transform=lambda x: x, inv_transform=lambda x: x):

    resds = compute_resids(dataset, devmode, family, transform)
    #print (np.array(resds).shape)
    NN = np.array(resds[25:25+num_resids]).transpose()
    #print (NN.shape)
    N = 50
    bpreds = []

    xdf = dataset[2]
    x1df = xdf.copy()
    x2df = xdf.copy()





    if devmode is None or NN.shape[0] == 0:
        noise_estim = 0*nn 
    else:
        pca = PCA(n_components=1)
        NN = NN/(1e-6+np.std(NN,axis=0))
        noise_estim = pca.fit_transform(NN)
        noise_res = GLM(noise_estim, xdf, family=families.Gaussian()).fit( atol=1e-4)

    x1df['n'] = noise_estim
    x2df['n'] = 0

    ydf = dataset[0]

    preds = []

    if num_resids > 0:
        NN = np.concatenate([NN, np.ones([NN.shape[0],1]), xdf.values ], axis=1)
        alpha = np.array([2 for _ in range(25,25+num_resids)] + [10])

    for spec_id in range(25):
        if NOISE_MODE == "REG" and num_resids > 0:

            noise_res = GLM(resds[spec_id], NN, family=families.Gaussian()).fit(attach_wls=True, atol=1e-4) #.fit_regularized(alpha=0*alpha)
            noise_X = GLM(resds[spec_id], xdf, family=families.Gaussian()).fit(attach_wls=True, atol=1e-4)
            x1df['n'] = noise_res.predict(NN) - noise_X.predict(xdf)

        res = GLM(transform(ydf['obs_' + str(spec_id)]), x1df, family=family).fit(attach_wls=True, atol=1e-4)
        preds.append(( inv_transform(res.predict(x2df))))

    return np.array(preds).transpose()


def vs3qs(dataset, num_resids=5):
    family = families.Gaussian()
    transform = lambda x: np.sqrt(x)
    inv_transform = lambda x: x**2
    return sglm(dataset, 'Yd', num_resids, family=family, transform=transform, inv_transform=inv_transform)


def vs3qs(dataset, num_resids=5):
    family = families.Gaussian()
    transform = lambda x: np.log(x+1)
    inv_transform = lambda x: np.exp(x) - 1
    return sglm(dataset, 'Yd', num_resids, family=family, transform=transform, inv_transform=inv_transform)






plot_bias_dict = {}
plot_var_dict = {}
plot_mse_dict = {}

for mmd in ['rd', 'YdA', 'Yd', 'std', 'pp']:
    out_dict = {}
    out_dict_pred = {}
    num_resid_list = [0,1,3,7,10,15,20]
    for num_resids in num_resid_list:
        out_dict[num_resids] = []
        out_dict_pred[num_resids] = []
        for sim in range(20):
            preds = sglm(datasets[sim], mmd, num_resids)
            mus = datasets[sim][1][['obs_' + str(spec_id) for spec_id in range(25)]]
            XXs = datasets[sim][2]['X']
            #print (preds.shape, mus.shape)
            err = (np.log(preds) - np.array(np.log(mus)))/(1.0 + 0*mus) #Hack to make it a pandas array
            #print (err)
            out_dict[num_resids].append(err.values)
            out_dict_pred[num_resids].append(np.log(preds))
    print [mmd] + [ (k,np.mean(out_dict[k])) for k in num_resid_list]
    print [mmd] + [ (k,np.mean(np.std(np.array(out_dict_pred[k]), axis=0))) for k in num_resid_list]
    print [mmd] + [ (k,np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2)))) for k in num_resid_list]
    plot_bias_dict[mmd] = [ np.mean(out_dict[k]) for k in num_resid_list]
    plot_var_dict[mmd] = [ np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2))) for k in num_resid_list]

    plot_mse_dict[mmd] = [ np.mean(np.array(out_dict[k])**2) for k in num_resid_list]

out_dict = {}
out_dict_pred = {}
num_resid_list = [0,1,3,7,10,15,20]
for num_resids in num_resid_list:
    out_dict[num_resids] = []
    out_dict_pred[num_resids] = []
    for sim in range(20):
        preds = vs3qs(datasets[sim], num_resids)
        mus = datasets[sim][1][['obs_' + str(spec_id) for spec_id in range(25)]]
        err = np.log(np.clip(preds, 0, None) + 1e-3) - np.array(np.log(mus + 1e-3))
        #err = (preds) - np.array((mus))
        out_dict[num_resids].append(err)
        out_dict_pred[num_resids].append(np.log(np.clip(preds, 0, None) + 1e-3))

print [ (k,np.mean(out_dict[k])) for k in num_resid_list]
print [ (k,np.mean(np.std(np.array(out_dict_pred[k]), axis=0))) for k in num_resid_list]
print [ (k,np.std(np.mean(np.array(out_dict[k]), axis=(1,2)))) for k in num_resid_list]

plot_bias_dict['3qs'] = [ np.mean(out_dict[k]) for k in num_resid_list]
plot_var_dict['3qs'] = [ np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2))) for k in num_resid_list]

plot_mse_dict['3qs'] = [ np.mean(np.array(out_dict[k])**2) for k in num_resid_list]

from sklearn.metrics import roc_curve, auc
import matplotlib.pyplot as plt
from itertools import cycle

plt.figure()
lw = 2

rndict = {'YdA': '$R_{SGLM}$', '3qs': '$R_{3qs}$', 'rd' : '$R_{Deviance}$', 'std': '$R_{Student}$', 'Yd': '$R_{Raw}$'}


for kk in rndict.keys():
    plt.plot( num_resid_list , np.array(plot_bias_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('Bias', fontsize=20)
plt.yticks(fontsize=14)
plt.xticks(fontsize=16)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=16)
plt.savefig('poisson_bias_sim_appx.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()



for kk in rndict.keys():
    plt.plot( num_resid_list , np.array(plot_mse_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('MSE', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=14)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=18)
plt.savefig('poisson_mse_sim_appx.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()



for kk in rndict.keys():
    if kk == '3qs':
        continue
    plt.plot( num_resid_list , np.array(plot_mse_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('MSE', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=14)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=18)
plt.savefig('poisson_mse_sim_appx1.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()


==> supp/poisson_supp.py <==
import os.path
import numpy as np
import pandas as pd
from statsmodels.genmod.generalized_linear_model import GLM
from statsmodels.genmod import families

import statsmodels.stats.tests.test_influence
test_module = statsmodels.stats.tests.test_influence.__file__
cur_dir = cur_dir = os.path.abspath(os.path.dirname(test_module))

from sklearn.decomposition import PCA


np.random.seed(1234)
lambs,sens = [],[]
for spec_id in range(50):
    lam = 1*np.random.gamma(1.5)
    lambs.append(lam)
    sens.append( (np.random.random()*4 - 2))

    
np.random.seed(None)


NUM_ROWS = 100

nn = 2*np.random.random(size=[NUM_ROWS]) -1
XX = np.random.random([NUM_ROWS])*1.5+0.5


xdf = pd.DataFrame()
xdf['c'] = 1 + np.zeros_like(nn)
xdf['X'] = XX

datasets = []


NOISE_MODE = "PCA"
#NOISE_MODE = "REG"

for expt in range(20):
    ydf = pd.DataFrame()
    mudf = pd.DataFrame()
    #nn = 2*np.random.random(size=[150]) -1
    #XX = np.random.random([150])*1.5+0.5
    for spec_id in range(50):
        lam = lambs[spec_id]
        lamv = lam*(XX)
        sensi = sens[spec_id]
        ydf['obs_' + str(spec_id)] = np.random.poisson(np.exp(nn*sensi + lamv + 
                                                        (2*np.random.random(size=[NUM_ROWS])-1)*0.0 ))
        mudf['obs_' + str(spec_id)] = np.exp( lamv )
    xdf = pd.DataFrame()
    xdf['c'] = 1 + np.zeros_like(nn)
    xdf['X'] = XX


    datasets.append((ydf,mudf,xdf))


#print (mudf)


def compute_resids(dataset, devmode, family, transform):
    resds = []
    bpreds = []
    N = 50
    ydf = dataset[0]
    xdf = dataset[2]
    for spec_id in range(N):
        res = GLM( transform(ydf['obs_' + str(spec_id)]), xdf, family=family).fit(attach_wls=True, atol=1e-4)
        infl = res.get_influence(observed=True)
        summ_df = infl.summary_frame()
        if devmode == "YdA":
            resds.append( (ydf['obs_' + str(spec_id)] - res.predict(xdf))/res.predict(xdf)  )
        elif devmode == "Yd":
            resds.append( ydf['obs_' + str(spec_id)] - res.predict(xdf) )
        elif devmode == "pp":
            resds.append( (ydf['obs_' + str(spec_id)] - res.predict(xdf) )/np.sqrt(res.predict(xdf)) )
        elif devmode == "rd":
            resds.append( res.resid_deviance)
        elif devmode == "std":
            resds.append( summ_df['standard_resid'] )
        else:
            resds.append( 0*summ_df['standard_resid'] )

    return resds




def sglm(dataset, devmode, num_resids=5, family=families.Poisson(), transform=lambda x: x, inv_transform=lambda x: x):

    resds = compute_resids(dataset, devmode, family, transform)
    #print (np.array(resds).shape)
    NN = np.array(resds[25:25+num_resids]).transpose()
    #print (NN.shape)
    N = 50
    bpreds = []

    xdf = dataset[2]
    x1df = xdf.copy()
    x2df = xdf.copy()





    if devmode is None or NN.shape[0] == 0:
        noise_estim = 0*nn 
    else:
        pca = PCA(n_components=1)
        NN = NN/(1e-6+np.std(NN,axis=0))
        noise_estim = pca.fit_transform(NN)
        noise_res = GLM(noise_estim, xdf, family=families.Gaussian()).fit( atol=1e-4)

    x1df['n'] = noise_estim
    x2df['n'] = 0

    ydf = dataset[0]

    preds = []

    if num_resids > 0:
        NN = np.concatenate([NN, np.ones([NN.shape[0],1]), xdf.values ], axis=1)
        alpha = np.array([2 for _ in range(25,25+num_resids)] + [10])

    for spec_id in range(25):
        if NOISE_MODE == "REG" and num_resids > 0:

            noise_res = GLM(resds[spec_id], NN, family=families.Gaussian()).fit(attach_wls=True, atol=1e-4) #.fit_regularized(alpha=0*alpha)
            noise_X = GLM(resds[spec_id], xdf, family=families.Gaussian()).fit(attach_wls=True, atol=1e-4)
            x1df['n'] = noise_res.predict(NN) - noise_X.predict(xdf)

        res = GLM(transform(ydf['obs_' + str(spec_id)]), x1df, family=family).fit(attach_wls=True, atol=1e-4)
        preds.append(( inv_transform(res.predict(x2df))))

    return np.array(preds).transpose()


def vs3qs(dataset, num_resids=5):
    family = families.Gaussian()
    transform = lambda x: np.sqrt(x)
    inv_transform = lambda x: x**2
    return sglm(dataset, 'Yd', num_resids, family=family, transform=transform, inv_transform=inv_transform)


def vs3qs(dataset, num_resids=5):
    family = families.Gaussian()
    transform = lambda x: np.log(x+1)
    inv_transform = lambda x: np.exp(x) - 1
    return sglm(dataset, 'Yd', num_resids, family=family, transform=transform, inv_transform=inv_transform)






plot_bias_dict = {}
plot_var_dict = {}
plot_mse_dict = {}

for mmd in ['rd', 'YdA', 'Yd', 'std', 'pp']:
    out_dict = {}
    out_dict_pred = {}
    num_resid_list = [0,1,3,7,10,15,20]
    for num_resids in num_resid_list:
        out_dict[num_resids] = []
        out_dict_pred[num_resids] = []
        for sim in range(20):
            preds = sglm(datasets[sim], mmd, num_resids)
            mus = datasets[sim][1][['obs_' + str(spec_id) for spec_id in range(25)]]
            XXs = datasets[sim][2]['X']
            #print (preds.shape, mus.shape)
            err = (np.log(preds) - np.array(np.log(mus)))/(1.0 + 0*mus) #Hack to make it a pandas array
            #print (err)
            out_dict[num_resids].append(err.values)
            out_dict_pred[num_resids].append(np.log(preds))
    print [mmd] + [ (k,np.mean(out_dict[k])) for k in num_resid_list]
    print [mmd] + [ (k,np.mean(np.std(np.array(out_dict_pred[k]), axis=0))) for k in num_resid_list]
    print [mmd] + [ (k,np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2)))) for k in num_resid_list]
    plot_bias_dict[mmd] = [ np.mean(out_dict[k]) for k in num_resid_list]
    plot_var_dict[mmd] = [ np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2))) for k in num_resid_list]

    plot_mse_dict[mmd] = [ np.mean(np.array(out_dict[k])**2) for k in num_resid_list]

out_dict = {}
out_dict_pred = {}
num_resid_list = [0,1,3,7,10,15,20]
for num_resids in num_resid_list:
    out_dict[num_resids] = []
    out_dict_pred[num_resids] = []
    for sim in range(20):
        preds = vs3qs(datasets[sim], num_resids)
        mus = datasets[sim][1][['obs_' + str(spec_id) for spec_id in range(25)]]
        err = np.log(np.clip(preds, 0, None) + 1e-3) - np.array(np.log(mus + 1e-3))
        #err = (preds) - np.array((mus))
        out_dict[num_resids].append(err)
        out_dict_pred[num_resids].append(np.log(np.clip(preds, 0, None) + 1e-3))

print [ (k,np.mean(out_dict[k])) for k in num_resid_list]
print [ (k,np.mean(np.std(np.array(out_dict_pred[k]), axis=0))) for k in num_resid_list]
print [ (k,np.std(np.mean(np.array(out_dict[k]), axis=(1,2)))) for k in num_resid_list]

plot_bias_dict['3qs'] = [ np.mean(out_dict[k]) for k in num_resid_list]
plot_var_dict['3qs'] = [ np.std(np.mean(np.array(out_dict_pred[k]), axis=(1,2))) for k in num_resid_list]

plot_mse_dict['3qs'] = [ np.mean(np.array(out_dict[k])**2) for k in num_resid_list]

from sklearn.metrics import roc_curve, auc
import matplotlib.pyplot as plt
from itertools import cycle

plt.figure()
lw = 2

rndict = {'YdA': '$R_{SGLM}$', '3qs': '$R_{3qs}$', 'rd' : '$R_{Deviance}$', 'std': '$R_{Student}$', 'Yd': '$R_{Raw}$'}


for kk in rndict.keys():
    plt.plot( num_resid_list , np.array(plot_bias_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('Bias', fontsize=20)
plt.yticks(fontsize=14)
plt.xticks(fontsize=16)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=16)
plt.savefig('poisson_bias_sim_appx.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()



for kk in rndict.keys():
    plt.plot( num_resid_list , np.array(plot_mse_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('MSE', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=14)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=18)
plt.savefig('poisson_mse_sim_appx.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()



for kk in rndict.keys():
    if kk == '3qs':
        continue
    plt.plot( num_resid_list , np.array(plot_mse_dict[kk]) ,'-', markersize=3, label=rndict[kk])
plt.xlabel('n', fontsize=20)
plt.ylabel('MSE', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=14)
    
#plt.title('%s' % "Bias", fontsize=10)
plt.legend(fontsize=18)
plt.savefig('poisson_mse_sim_appx1.pdf', bbox_inches='tight', pad_inches=0.05)
plt.close()

